OpenQASM 3: A broader and deeper quantum assembly language

Quantum assembly languages are machine-independent languages that traditionally describe quantum computation in the circuit model. Open quantum assembly language (OpenQASM 2) was proposed as an imperative programming language for quantum circuits based on earlier QASM dialects. In principle, any quantum computation could be described using OpenQASM 2, but there is a need to describe a broader set of circuits beyond the language of qubits and gates. By examining interactive use cases, we recognize two different timescales of quantum-classical interactions: real-time classical computations that must be performed within the coherence times of the qubits, and near-time computations with less stringent timing. Since the near-time domain is adequately described by existing programming frameworks, we choose in OpenQASM 3 to focus on the real-time domain, which must be more tightly coupled to the execution of quantum operations. We add support for arbitrary control flow as well as calling external classical functions. In addition, we recognize the need to describe circuits at multiple levels of specificity, and therefore we extend the language to include timing, pulse control, and gate modifiers. These new language features create a multi-level intermediate representation for circuit development and optimization, as well as control sequence implementation for calibration, characterization, and error mitigation.

==> qasmlexer.py <==
# -*- coding: utf-8 -*-
"""
    pygments.lexers.qasm
    ~~~~~~~~~~~~~~~~~~~~~
    Lexer for OpenQASM language.
"""

import re

from pygments.lexer import RegexLexer, include, bygroups, using, \
    this, inherit, default, words
from pygments.token import Text, Comment, Operator, Keyword, Name, String, Number, Punctuation, Error, Generic

__all__ = ['QASMLexer']

class QASMLexer(RegexLexer):
    """
    OpenQASM lexer (https://github.com/Qiskit/openqasm).
    """

    #: optional Comment or Whitespace
    _ws = r'(?:\s|//.*?\n|/[*].*?[*]/)+'

    # The trailing ?, rather than *, avoids a geometric performance drop here.
    #: only one /* */ style comment
    _ws1 = r'\s*(?:/[*].*?[*]/\s*)?'

    tokens = {
        'whitespace': [
            (r'\n', Text),
            (r'\s+', Text),
            (r'\\\n', Text),  # line continuation
            (r'//(\n|[\w\W]*?[^\\]\n)', Comment.Single),
            (r'/(\\\n)?[*][\w\W]*?[*](\\\n)?/', Comment.Multiline),
            # Open until EOF, so no ending delimeter
            (r'/(\\\n)?[*][\w\W]*', Comment.Multiline),
        ],
        'statements': [
            (r'(L?)(")', bygroups(String.Affix, String), 'string'),
            (r"(L?)(')(\\.|\\[0-7]{1,3}|\\x[a-fA-F0-9]{1,2}|[^\\\'\n])(')",
             bygroups(String.Affix, String.Char, String.Char, String.Char)),
            (r'(\d+\.\d*|\.\d+|\d+)[eE][+-]?\d+[LlUu]*(im)?', Number.Float),
            (r'(\d+\.\d*|\.\d+|\d+[fF])[fF]?(im)?', Number.Float),
            (r'0x[0-9a-fA-F]+[LlUu]*', Number.Hex),
            (r'0[0-7]+[LlUu]*', Number.Oct),
            (r'\d+[LlUu]*(dt)?', Number.Integer),
            (r'\*/', Error),
            (r'OPENQASM [0-9]+(\.[0-9]+){0,2}', Generic.Heading),
            (r'(include)(\s*)(.*)',
             bygroups(Comment.Preproc, Text, Comment.PreprocFile)),
            (r'(defcalgrammar)(\s*)(.*)',
             bygroups(Comment.Preproc, Text, Comment.PreprocFile)),
            (r'[@~!$%^&*+=|?:<>/-]', Operator),
            (r'[()\[\],.]', Punctuation),
            (words(('asm', 'auto', 'break', 'case', 'const', 'continue',
                    'default', 'do', 'else', 'enum', 'extern', 'for', 'goto',
                    'if', 'register', 'restricted', 'return', 'sizeof',
                    'static', 'struct', 'switch', 'typedef', 'union',
                    'volatile', 'while', 'in', 'gate', 'delay', 'def',
                    'defcal','barrier', 'cal', 'play', 'capture', 'newframe', 'input', 'output'), suffix=r'\b'), Keyword),
            (r'(qubit|bit|qreg|creg|angle|uint|duration|stretch|box|bool|int|float|double|complex|char|unsigned|signed|void|port|frame|waveform)\b',
             Keyword.Type),
            (r'(U|gphase|@|negctrl|ctrl|inv|pow|true|false|NULL|measure|reset|delay)\b', Name.Builtin),
            (r'([a-zA-ZΑ-Ωα-ω_]\w*)(\s*)(:)(?!:)', bygroups(Name.Label, Text, Punctuation)),
            ('[a-zA-ZΑ-Ωα-ω_]\w*', Name),
        ],
        'root': [
            include('whitespace'),
            # functions
            (r'((?:[\w*\s])+?(?:\s|[*]))'  # return arguments
             r'([a-zA-Z_]\w*)'             # method name
             r'(\s*\([^;]*?\))'            # signature
             r'([^;{]*)(\{)',
             bygroups(using(this), Name.Function, using(this), using(this),
                      Punctuation),
             'function'),
            # function declarations
            (r'((?:[\w*\s])+?(?:\s|[*]))'  # return arguments
             r'([a-zA-ZΑ-Ωα-ω_]\w*)'       # method name
             r'(\s*\([^;]*?\))'            # signature
             r'([^;]*)(;)',
             bygroups(using(this), Name.Function, using(this), using(this),
                      Punctuation)),
            default('statement'),
        ],
        'statement': [
            include('whitespace'),
            include('statements'),
            ('[{}]', Punctuation),
            (';', Punctuation, '#pop'),
        ],
        'function': [
            include('whitespace'),
            include('statements'),
            (';', Punctuation),
            (r'\{', Punctuation, '#push'),
            (r'\}', Punctuation, '#pop'),
        ],
        'string': [
            (r'"', String, '#pop'),
            (r'\\([\\abfnrtv"\']|x[a-fA-F0-9]{2,4}|'
             r'u[a-fA-F0-9]{4}|U[a-fA-F0-9]{8}|[0-7]{1,3})', String.Escape),
            (r'[^\\"\n]+', String),  # all other characters
            (r'\\\n', String),  # line continuation
            (r'\\', String),  # stray backslash
        ],
    }

